Enumerating regular expressions and their languages

In this chapter we discuss the problem of enumerating distinct regular expressions by size and the regular languages they represent. We discuss various notions of the size of a regular expression that appear in the literature and their advantages and disadvantages. We consider a formal definition of regular expressions using a context-free grammar. We then show how to enumerate strings generated by an unambiguous context-free grammar using the Chomsky-Sch\"utzenberger theorem. This theorem allows one to construct an algebraic equation whose power series expansion provides the enumeration. Classical tools from complex analysis, such as singularity analysis, can then be used to determine the asymptotic behavior of the enumeration. We use these algebraic and analytic methods to obtain asymptotic estimates on the number of regular expressions of size n. A single regular language can often be described by several regular expressions, and we estimate the number of distinct languages denoted by regular expressions of size n. We also give asymptotic estimates for these quantities. For the first few values, we provide exact enumeration results.

==> anc/exact-enum/README <==
Code for exact enumeration of regular expressions.
==================================================

Specification of input files:

The first line of a grammar file used for input takes the form
  <weight1> <terminal1> <weight2> <terminal2> ... <weightN> <terminalN>
specifying the terminals used in the CFG as well as their weights.

The finite automata routines recognize the following terminals specially:
 - `+`: union of regular expressions
 - `e`: epsilon
 - `O`: the null set
 - `*`: Kleene star closure
 - `(`, `)`: parenthesization
 - `.`: concatenation (ignored: used for the sake of RPN when it's weighted)
 - `#`: filler (ignored: used because the symbols in a production
        alternate between terminals and non-terminals for the sake of
        easier parsing)

The CFGs are assumed to have initial non-terminal S, and each remaining
line of the grammar file takes the form

<non-terminal> -> <prod1> | <prod2> | ... | <prodN>

For more details, see the comment at the beginning of the file
parse_list.cc.

Description of data structures
==============================

An NFA (or e-NFA) is represented by a vector of nfa_states, where
an nfa_state has the following fields:
    - final: indicates whether the state is final
    - eps_trans: a set of epsilon transitions, each given by the
        (vector-wise) index of the target transitions
    - neps_trans: not sure

Similarly, a DFA is represented by a vector of dfa_states, where
a dfa_state has the following fields:
    - final: indicates whether the state is final
    - dfa_trans: a vector of integers, where the i-th integer is
        the index of the target state of the transition labelled
        with the i-th alphabet character

Useful functions (from exact.h)
===============================

- re_nfa_wrap: given a regular expression, produces an NFA
    recognizing it
- nfa_dfa: given an NFA, produces an equivalent DFA
- dfa_dfa: given a DFA, produces an equivalent minimized DFA

Compilation flags
=================
- NPRINT - prints out intermediate NFAs generated by re_nfa_wrap
- DPRINT - prints out (unminimized) DFAs generated by nfa_dfa
- PRINT - print out (minimized) DFAs generated by dfa_dfa

Files
=====
- exact.h: function declarations, mostly for regex3.cc
- regex3.cc: library of finite automata routines, needed whenever
    compiling anything else
- geneq.cc: library for printing out images of CFGs in a form
    usable by Maple (which in turn solves using Groebner bases)
- uniq.cc: reads in an alphabet, followed by a list of
    whitespace-separated regular expressions, and prints out the list of
    regular expressions with duplicates (up to equivalence) removed
- dfaprint.cc: reads in an alphabet, followed by a regular expression,
    and prints out the states for a (canonical) minimal DFA recognizing it
- parse_list.cc: the main front-end for the program, responsible for
    enumerating the regular expressions

Usage
=====

the uniq tool
-------------

compile this like so:
jlee@speck:/tmp/exact/code$ g++ -O3 -o uniq uniq.cc regex3.cc

sample input (stdin):
abcd
a*a*b*
a*(b+b)*
(a*b*)*
(a+b)*

sample output (stdout):
a*a*b*
(a*b*)*

the dfaprint tool
-----------------

compile this like so:
jlee@speck:/tmp/exact/code$ g++ -DPRINT -O3 -o dfaprint dfaprint.cc regex3.cc

sample input (stdin):
abcd
a*(b+c)(dd)*

sample output (stdout):
minimal DFA:
state 0:	0:0	1:1	2:1	3:2	not final
state 1:	0:2	1:2	2:2	3:3	final
state 2:	0:2	1:2	2:2	3:2	not final
state 3:	0:2	1:2	2:2	3:1	not final

the parse_list tool
-------------------

For complete usage instructions, see the comment at the beginning
of parse_list.cc.

To compile:
jlee@speck:/tmp/exact/code$ g++ -O3 -o parse_list parse_list.cc regex3.cc

To generate all binary strings of alphabetic length less than 4:
jlee@speck:/tmp/exact/code$ ./parse_list 4 < ../grammars/gen/jos_alph_2ary.txt

This should output:
terminals:  '(' (weight 0); ')' (weight 0); '*' (weight 0); '+' (weight 0); 'O' (weight 0); 'a' (weight 1); 'b' (weight 1); 'e' (weight 0)
non-terminals: S X T Y Z E_. R E_* E_+ T'
8 strings of length 1 recorded
336 strings of length 2 recorded
25984 strings of length 3 recorded

To generate a commutative image of the grammar (to feed into Maple),
compile using the -DMAPLEPRINT option:

jlee@speck:/tmp/exact/code$ g++ -O3 -DMAPLEPRINT -o parse_list parse_list.cc regex3.cc geneq.cc

jlee@speck:/tmp/exact/code$ ./parse_list 4 < ../grammars/gen/jos_alph_2ary.txt
eqs := [
  -S + E_+ + E_. + E_* + x + x,
  -X + T + T*X,
  -T + E_. + x + x,
  -Y + Z + Y*Z,
  -Z + E_. + E_* + x + x,
  -E_. + E_.*R + R*R,
  -R + E_+ + E_* + x + x,
  -E_* + E_+ + E_.*R + R*R + x + x,
  -E_+ + T' + T*X + Y*Z,
  -T' + E_.*R + R*R + x + x
];

nterms := [ T', E_+, E_*, R, E_., Z, Y, T, X, S ];

To print out regular expressions as they're enumerated, use the
-DGROUPPRINT, -DNEWPRINT, -DONEPRINT, -DMAPLEPRINT compile-time flags.
(See the comment in parse_list.cc for more information.)


==> anc/exact-enum/code/dfaprint.cc <==
#include <iostream>
#include <string>

#include "exact.h"

using namespace std;

string alphabet;

int main() {
	string regex;

	cin >> alphabet >> regex;

	dfa_min(nfa_dfa(re_nfa_wrap(regex)));

	return 0;
}



==> anc/exact-enum/code/exact.h <==
#ifndef __EXACT_H__
#define __EXACT_H__

#include <utility>
#include <vector>
#include <set>
#include <string>

struct nfa_state { 
        bool final;
        std::set<int> eps_trans;
        std::pair<int, int> neps_trans;
};

typedef std::vector<nfa_state> nfa;

struct dfa_state {
        bool final;
        std::vector<int> dfa_trans;
};

inline bool operator<(dfa_state const &x, dfa_state const &y)
{
  return x.final < y.final ||
         (!(y.final < x.final) && x.dfa_trans < y.dfa_trans);
}

typedef std::vector<dfa_state> dfa;

nfa re_nfa_wrap(std::string const &regex);
dfa nfa_dfa(nfa const &machine);
dfa dfa_min(dfa const &machine);

void print_prod_line(std::string const &non_terminal, std::vector< std::pair< int, std::vector<std::string> > > const &prods, bool final);
#endif


==> anc/exact-enum/code/geneq.cc <==
#include <string>
#include <vector>
#include <utility>
#include <cstdio>

using namespace std;

void print_prod(pair< int, vector<string> > const &sform) {
	if(!(sform.second.size() - 1) && !sform.first)
		return;

	printf(" + ");

	for(int i=1; i<sform.second.size(); i += 2) {
		if(i > 1)
			putchar('*');

		printf("%s", sform.second[i].c_str());
	}

	if(sform.first) {
		if(sform.second.size() > 1)
			putchar('*');

		putchar('x');
		if(sform.first > 1)
			printf("^%d", sform.first);
	}
}

void print_prod_line(string const &non_terminal, vector< pair< int, vector<string> > > const &prods, bool final) {
	printf("  -%s", non_terminal.c_str());

	for(int i=0; i<prods.size(); i++) 
		print_prod(prods[i]);

	if(!final)
		putchar(',');
	putchar('\n');
}


==> anc/exact-enum/code/parse_list.cc <==
/*
   command-line argument: specify a string size to compute up to

   first line of input consists of terminals together with
   assigned weights, taking the form:

     <weight1> <terminal1> <weight2> <terminal2> ... <terminalN>

   remainder of input is BNF-like grammar, except that each sentential
   form must take one of the following forms:

     <terminal string>
     <terminal string> <non-terminal> <terminal string>
     <terminal string> <non-terminal> <terminal string> <non-terminal> <terminal string>

   proper spacing is essential, and any line after the first not
   containing "->" is treated as a comment

   note that the dynamic programming algorithm computes expansions
   for non-terminals in the opposite order they're specified -- as
   a result, if in a sentential form a non-terminal equal or above
   to the one being expanded appears, the rest of the sentential
   form must carry non-zero weight

   compile-time options:
   -DGROUPPRINT
      for each regular expression length, print out all generated
      strings grouped together by regular expression represented

   -DNEWPRINT
      for each regular expression length, print out only
      newly-occurring regular expressions

   -DONEPRINT
      for each regular language, print out one minimal
      regular expression

   -DMAPLEPRINT
      print out 'commutative image' of grammar in a format
      readily useable by Maple
*/

#ifdef ONEPRINT
#define NEWPRINT
#endif

#ifdef NEWPRINT
#define GROUPPRINT
#endif

#include <string>
#include <sstream>
#include <vector>
#include <map>
#include <set>
#include <list>
#include <iostream>
#include <cstdio>
#include <cstdlib>

#include "exact.h"

using namespace std;

map< string, vector< pair< int, vector<string> > > > productions;

map< pair< string, int >, list<string> > tforms;
#ifdef NEWPRINT
map< string, set<dfa> > prev_langs;
#elif defined(GROUPPRINT)
set<dfa> prev_langs;
#endif

vector<string> non_terminals;
map<char, int> terminals;
/*
#ifdef NEWPRINT
set<dfa> prev_langs;
#endif
*/
string alphabet = "abcd";
string start_symbol;

/*
   record generated terminal form; precise behaviour depends on
   compile-time options
*/
void record_string(const string &non_terminal, const string &tform, list<string> &results) {
#ifdef NEWPRINT
	const dfa &hash = dfa_min(nfa_dfa(re_nfa_wrap(tform)));

#ifdef ONEPRINT
	if(!prev_langs[non_terminal].insert(hash).second)
		return;
#else
	if(prev_langs[non_terminal].count(hash))
		return;
#endif
#endif
	results.push_back(tform);
}

/*
   from a sentential form containing 0 to 2 non-terminals, substitute actual
   produced strings for non-terminals and record each resultant string of
   the desired length
*/
void expand_sform(const string &non_terminal, const vector<string> &sform, int aux_length, list<string> &results) {
	list<string>::const_iterator l_it1, l_it2;

	if(sform.size() == 1) {
		if(!aux_length)
			record_string(non_terminal, sform[0], results);
	}

	else if(sform.size() == 3) {
		list<string> &tforms1 = tforms[pair<string,int>(sform[1], aux_length)];

		for(l_it1 = tforms1.begin(); l_it1 != tforms1.end(); l_it1++)
			record_string(non_terminal, sform[0] + *l_it1 + sform[2], results);
	}

	else if(sform.size() == 5) {
		for(int d=0; d<=aux_length; d++) {
			list<string> &tforms1 = tforms[pair<string,int>(sform[1], d)];
			list<string> &tforms2 = tforms[pair<string,int>(sform[3], aux_length - d)];

			for(l_it1 = tforms1.begin(); l_it1 != tforms1.end(); l_it1++)
				for(l_it2 = tforms2.begin(); l_it2 != tforms2.end(); l_it2++)
					record_string(non_terminal, sform[0] + *l_it1 + sform[2] + *l_it2 + sform[4], results);
		}
	}

	else {
		printf("error: improper sform length of length %d encountered:\n", sform.size());

		for(int i=0; i<sform.size(); i++)
			printf(" '%s'", sform[i].c_str());

		printf("!\n");
		exit(0);
	}
}

/*
   from the list of productions for a non-terminal, generate all produced
   strings of a desired length by using pre-computed produced strings
   of smaller lengths from all non-terminals
*/
void generate_strings(const string &non_terminal, const int &length) {
	vector< pair< int, vector<string> > > &prods = productions[non_terminal];

	for(int i=0; i<prods.size(); i++) {
		if(length - prods[i].first >= 0) {
			list<string> &results = tforms[pair<string,int>(non_terminal, length)];

			expand_sform(non_terminal, prods[i].second, length - prods[i].first, results);

#ifdef NEWPRINT
#ifndef ONEPRINT
			set<dfa> &prevs = prev_langs[non_terminal];
			list<string>::const_iterator l_it;

			for(l_it = results.begin(); l_it != results.end(); l_it++) {
				const dfa &hash = dfa_min(nfa_dfa(re_nfa_wrap(*l_it)));
				prevs.insert(hash);
			}
#endif
#endif
		}
	}
}

/*
   parse line listing terminals and their weights of the form:
     <weight1> <term1> <weight2> <term2> ... <weightN> <termN>
*/

void parse_terminals(const string &term) {
	int weight;
	char buf;

	map<char, int>::const_iterator m_it;

	istringstream in(term);

	while(in >> weight >> buf, in) {
		terminals[buf] = weight;
	}

#ifndef MAPLEPRINT
	printf("terminals:");
	for(m_it = terminals.begin(); m_it != terminals.end(); m_it++) {
		if(m_it == terminals.begin())
			printf("  ");
		else
			printf("; ");

		printf("'%c' (weight %d)", m_it->first, m_it->second);
	}
	printf("\n");
#endif
}

/*
   determines weight of a terminal string
*/
int assess_weight(string const &tstring) {
	map<char, int>::const_iterator m_it;

	int weight = 0;

	for(int i=0; i<tstring.size(); i++) {
		m_it = terminals.find(tstring[i]);

		if(m_it == terminals.end()) {
			printf("invalid terminal '%c' encountered in production!\n", tstring[i]);
			exit(0);
		}

		weight += m_it -> second;
	}

	return weight;
}

/*
   parse a single line of the form:
     non-terminal -> <sform1> | <sform2> | ... | <sformN>
   where each sform consists of 0, 1 or 2 non-terminals padded by character strings
*/
void parse_production(const string &prod) {
	int terminals;
	string left, buf;
	vector<string> terms;

	istringstream in(prod);

	in >> left >> buf;
	non_terminals.push_back(left);
	if(start_symbol == "")
		start_symbol = left;

	while(in >> buf, in) {
		vector<string> sform;

		if(buf == "#")
			buf = "";
		terminals = assess_weight(buf);
		sform.push_back(buf.c_str());

		while(in >> buf, in && buf != "|") {
			if(buf == "#")
				buf = "";

			if(!(sform.size() % 2))
				terminals += assess_weight(buf);

			sform.push_back(buf.c_str());
		}

		if(sform.size() != 1 && sform.size() != 3 && sform.size() != 5) {
			printf("error: production of invalid length %d\n", sform.size());
		}

		productions[left].push_back(pair< int, vector<string> >(terminals,sform));
/*
		printf("%s with %d terminals:\n", left.c_str(), terminals);
		for(int i=0; i<sform.size(); i++) {
			if(sform[i] != "")
				printf("%s ", sform[i].c_str());
		}
		putchar('\n');
*/
	}
}

int main(int argc, char **argv) {
	int max_length;

#ifndef MAPLEPRINT
	if(argc != 2 || sscanf(argv[1], "%d", &max_length) != 1) {
		printf("specify string length to compute to as argument\n");
		exit(0);
	}
#endif

	start_symbol = "";

	string tmp;

	getline(cin, tmp);
	parse_terminals(tmp);

	while(getline(cin, tmp), cin) {
		if(tmp.find("->") == string::npos)
			continue;

		parse_production(tmp);
	}

#ifdef MAPLEPRINT
	printf("eqs := [\n");
	for(int i=0; i<non_terminals.size(); i++) {
		print_prod_line(non_terminals[i], productions[non_terminals[i]], !(non_terminals.size() - i - 1));
	}
	printf("];\n\n");

	printf("nterms := [ ");
	for(int i=non_terminals.size() - 1; i>=0; i--) {
		if(non_terminals.size() - 1 - i) {
			printf(", ");
		}

		printf("%s", non_terminals[i].c_str());
	}
	printf(" ];\n\n");

	return 0;
#endif

	printf("non-terminals:");
	for(int i=0; i<non_terminals.size(); i++)
		printf(" %s", non_terminals[i].c_str());
	putchar('\n');

	for(int i=1; i<max_length; i++) {
		for(int j=non_terminals.size() - 1; j >= 0; j--)
			generate_strings(non_terminals[j], i);

		list<string> &out = tforms[pair<string, int>(start_symbol, i)];
#ifdef ONEPRINT
		printf("%d new languages of length %d\n", out.size(), i);

#ifndef QUIET
		list<string>::const_iterator l_it;

		for(l_it = out.begin(); l_it != out.end(); l_it++)
			printf("%s\n", l_it->c_str());
#endif

#else
		printf("%d strings of length %d recorded\n", out.size(), i);

#ifdef GROUPPRINT
		map< dfa, list<string> > string_groups;
		map< dfa, list<string> > string_groups_old;

		map< dfa, list<string> >::iterator m_it;
		map< dfa, list<string> >::const_iterator m_cit;
		list<string>::const_iterator l_it;

		for(l_it = out.begin(); l_it != out.end(); l_it++) {
			const dfa &hash = dfa_min(nfa_dfa(re_nfa_wrap(*l_it)));

#ifndef NEWPRINT
			m_it = string_groups.find(hash);
			if(m_it != string_groups.end())
				m_it->second.push_back(*l_it);
			else if(prev_langs.insert(hash).second)
				string_groups[hash].push_back(*l_it);
			else
				string_groups_old[hash].push_back(*l_it);
#else
			string_groups[hash].push_back(*l_it);
#endif
		}

#ifndef NEWPRINT
		printf("%d total languages represented\n", string_groups.size() + string_groups_old.size());
#endif

		printf("%d new languages represented:\n", string_groups.size());

		for(m_cit = string_groups.begin(); m_cit != string_groups.end(); m_cit++) {
			const list<string> &out_group = m_cit->second;

			for(l_it = out_group.begin(); l_it != out_group.end(); l_it++) {
				printf("\t%s", l_it->c_str());
			}

			putchar('\n');
		}

#ifndef NEWPRINT
		printf("%d old languages represented:\n", string_groups_old.size());

		for(m_cit = string_groups_old.begin(); m_cit != string_groups_old.end(); m_cit++) {
			const list<string> &out_group = m_cit->second;

			for(l_it = out_group.begin(); l_it != out_group.end(); l_it++) {
				printf("\t%s", l_it->c_str());
			}

			putchar('\n');
		}

		putchar('\n');
#endif	// not NEWPRINT

#endif	// GROUPPRINT
#endif	// not ONEPRINT
#ifdef PRINT
		for(int j=0; j<out.size(); j++) {
			printf("\t%s\n", out[j].c_str());
			dfa_min(nfa_dfa(re_nfa_wrap(out[j])));
		}
#endif
		fflush(stdout);
	}

	return 0;
}


==> anc/exact-enum/code/regex3.cc <==
#include <set>
#include <map>
#include <vector>
#include <string>
#include <queue>
#include <list>

#include <cstdio>
#include <cassert>

#include "exact.h"

using namespace std;

extern string alphabet;

/*
	returns size of e-NFA to be used to represent partial regex
*/

int re_size(string const &regex, int rbegin, int rend) {
	// determine space required
	int length = 0;

	for(int i=rbegin; i<rend; i++) {
		char const &sym = regex[i];

		if(sym == '+' || sym == 'e' || sym == 'O')
			length++;
		else if(alphabet.find(sym) != string::npos)
			length += 2;
		else if(sym == '*') {
			if(regex[i-1] == ')')
				length++;
		}
		else
			assert(sym == '(' || sym == ')' || sym == '.');
	}

	return length;
}

/*
	converts sub-regex into NFA, places in specified position of NFA

	standard algorithm: Lemma 1.29, Sipser
*/

void re_nfa(string const &regex, nfa &machine, int rbegin, int rend, int mbegin, int mend) {
	assert(rbegin < rend && mbegin < mend);

	// epsilon or null
	if(rbegin + 1 == rend && (regex[rbegin] == 'e' || regex[rbegin] == 'O')) {
		assert(mbegin + 1 == mend);

		nfa_state &e_state = machine[mbegin];
		e_state.final = regex[rbegin] == 'e' ? true : false;
		e_state.neps_trans.first = -1;

		return;
	}

	// ignore explicit concatenation
	if(regex[rbegin] == '.') {
		re_nfa(regex, machine, rbegin + 1, rend, mbegin, mend);

		return;
	}

	// find top-level + and () signs
	const char *syms = "+()";
	int sympos[] = { rend, rend, rend };

	for(int p_depth = 0, pos = rbegin; pos < rend; pos++) {
		if(regex[pos] == ')')
			p_depth--;

		if(!p_depth) {
			for(int i=0; i<3; i++) {
				if(syms[i] == regex[pos])
					sympos[i] = min(sympos[i], pos);
			}
		}

		if(regex[pos] == '(')
			p_depth++;
	}

	// handle union
	if(sympos[0] != rend) {
		int const &rsplit = sympos[0];
		int const lsize = re_size(regex, rbegin, rsplit);
		int const rsize = re_size(regex, rsplit + 1, rend);

		assert(mend == mbegin + 1 + lsize + rsize);
		re_nfa(regex, machine, rbegin, rsplit, mbegin + 1, mbegin + 1 + lsize);
		re_nfa(regex, machine, rsplit + 1, rend, mbegin + 1 + lsize, mend);

		nfa_state &sstate = machine[mbegin];
		sstate.final = false;
		sstate.eps_trans.insert(mbegin + 1);
		sstate.eps_trans.insert(mbegin + 1 + lsize);
		sstate.neps_trans.first = -1;
	}

	// otherwise, top-level terms are all concatenated; proceed left to right
	else {
		int rsplit, msplit;

		// handle first term; depends whether parenthesized
		if(regex[rbegin] == '(') {
			assert(sympos[1] == rbegin);

			rsplit = sympos[2] + 1;
			msplit = mbegin + re_size(regex, rbegin, rsplit);

			// handle Kleene stars
			if(rsplit < rend && regex[rsplit] == '*') {
				nfa_state &sstate = machine[mbegin];
				sstate.final = true;
				sstate.eps_trans.insert(mbegin + 1);
				sstate.neps_trans.first = -1;

				re_nfa(regex, machine, rbegin + 1, rsplit - 1, mbegin + 1, msplit + 1);

				for(int i = mbegin + 1; i < msplit + 1; i++) {
					nfa_state &state = machine[i];

					if(state.final)
						state.eps_trans.insert(mbegin + 1);
				}

				// oops
				// machine[mbegin + 1].final = true;
				msplit++;
			}

			else
				re_nfa(regex, machine, rbegin + 1, rsplit - 1, mbegin, msplit);
		}

		else {
			assert(alphabet.find(regex[rbegin]) != string::npos);

			rsplit = rbegin + 1;
			msplit = mbegin + 2;

			nfa_state &sstate = machine[mbegin];
			nfa_state &fstate = machine[mbegin + 1];

			sstate.final = false;
			sstate.neps_trans.first = alphabet.find(regex[rbegin]);
			sstate.neps_trans.second = mbegin + 1;

			fstate.final = true;
			fstate.neps_trans.first = -1;

			if(rsplit < rend && regex[rsplit] == '*') {
				sstate.eps_trans.insert(mbegin + 1);
				fstate.eps_trans.insert(mbegin);
			}
		}

		// consume excess Kleene stars
		while(rsplit < rend && regex[rsplit] == '*')
			rsplit++;

		// check for remaining terms, concatenate NFAs if so
		if(rsplit < rend) {
			assert(msplit < mend);

			for(int i=mbegin; i<msplit; i++) {
				nfa_state &state = machine[i];

				if(state.final) {
					state.final = false;
					state.eps_trans.insert(msplit);
				}
			}

			re_nfa(regex, machine, rsplit, rend, msplit, mend);
		}
		else
			assert(rsplit == rend && msplit == mend);
	}
}

/*
	returns e-NFA representing regex; all construction is in-place
*/

nfa re_nfa_wrap(string const &regex) {
	int const rsize = regex.size();			// regex size
	int const msize = re_size(regex, 0, rsize);	// machine size

	nfa machine(msize);
	re_nfa(regex, machine, 0, rsize, 0, msize);

#ifdef NPRINT
	printf("e-NFA:\n");
	for(int i=0; i<msize; i++) {
		printf("state %d:\tneps:%d,%d\teps:", i, machine[i].neps_trans.first, machine[i].neps_trans.second);
		for(set<int>::const_iterator s_it = machine[i].eps_trans.begin(); s_it != machine[i].eps_trans.end(); s_it++)
			printf(" %d", *s_it);

		if(machine[i].final)
			printf("\tfinal\n");
		else
			printf("\tnot final\n");
	}
#endif

	return machine;
}

/*
	expands state subset by following e-transitions
*/

void state_expand(set<int> &subset, nfa const &machine) {
	queue<int> pending;
	set<int>::const_iterator s_it;

	for(s_it = subset.begin(); s_it != subset.end(); s_it++) {
		pending.push(*s_it);
	}

	while(!pending.empty()) {
		set<int> const &trans = machine[pending.front()].eps_trans;

		for(s_it = trans.begin(); s_it != trans.end(); s_it++) {
			int const &eps_state = *s_it;

			if(subset.insert(eps_state).second)
				pending.push(eps_state);
		}

		pending.pop();
	}
}

/*
	converts e-NFA to a DFA, standard subset construction technique
*/

dfa nfa_dfa(nfa const &machine) {
	map<set<int>, int> subsets;
	queue< set<int> > pending;

	map<set<int>, int>::const_iterator m_it;
	set<int>::const_iterator s_it;

	dfa out;
	int states;

	set<int> initial;
	initial.insert(0);
	state_expand(initial, machine);

	pending.push(initial);
	subsets[initial] = 0;
	states = 1;

	while(!pending.empty()) {
		assert(states == subsets.size());

		out.push_back(dfa_state());

		set<int> const &state = pending.front();
		dfa_state &new_state = out.back();
		new_state.final = false;
		new_state.dfa_trans.resize(alphabet.size());

		vector< set<int> > trans_table(alphabet.size());

		for(s_it = state.begin(); s_it != state.end(); s_it++) {
			nfa_state const &nstate = machine[*s_it];
			pair<int, int> const &neps_trans = nstate.neps_trans;

			if(nstate.final)
				new_state.final = true;

			if(neps_trans.first == -1)
				continue;

			trans_table[neps_trans.first].insert(neps_trans.second);
		}

		for(int i=0; i<alphabet.size(); i++) {
			set<int> &subset = trans_table[i];
			int &arc = new_state.dfa_trans[i];

			state_expand(subset, machine);
			m_it = subsets.find(subset);

			if(m_it == subsets.end()) {
				pending.push(subset);
				subsets[subset] = states++;

				arc = states - 1;
			}

			else
				arc = m_it->second;
		}

		pending.pop();
	}

#ifdef DPRINT
	printf("DFA:\n");

	for(int i=0; i<out.size(); i++) {
		printf("state %d:", i);

		for(int j=0; j<alphabet.size(); j++)
			printf("\t%d:%d", j, out[i].dfa_trans[j]);

		if(out[i].final)
			printf("\tfinal\n");
		else
			printf("\tnot final\n");
	}
#endif

	return out;
}

/*
	indexing function for unordered pairs {p,q}
	where 0 <= p,q <= |states| - 1

	returns value in [0, (|states| choose 2) - 1]
*/

int pq_index(int const &p, int const &q) {
	assert(p != q);

	const int &big = max(p,q), &small = min(p,q);

	return big*(big - 1)/2 + small;
}

/*
	minimizes a DFA

	algorithm: Hopcroft and Ullman; p.60 FLAP course notes by Shallit
*/
dfa dfa_min(dfa const &machine) {
	const int numstates = machine.size();
	const int numpairs = numstates * (numstates - 1) / 2;

	vector<bool> U(numpairs, false);
	vector< list<int> > pair_lists(numpairs);

	list<int>::const_iterator l_it;

	for(int p=0; p<numstates; p++)
		for(int q=p+1; q<numstates; q++) {
			if(machine[p].final != machine[q].final)
				U[pq_index(p, q)] = true;
		}

	for(int p=0; p<numstates; p++)
		for(int q=p+1; q<numstates; q++) {
			if(machine[p].final != machine[q].final)
				continue;

			bool split = false;

			for(int i=0; i<alphabet.size(); i++) {
				const int &p_arc = machine[p].dfa_trans[i];
				const int &q_arc = machine[q].dfa_trans[i];

				if(p_arc != q_arc && U[pq_index(p_arc, q_arc)])
					split = true;
			}

			if(split) {
				U[pq_index(p,q)] = true;

				queue<int> pending;
				pending.push(pq_index(p, q));

				while(!pending.empty()) {
					int const &index = pending.front();
					list<int> const &pair_list = pair_lists[index];

					for(l_it = pair_list.begin(); l_it != pair_list.end(); l_it++) {
						if(U[*l_it])
							continue;

						U[*l_it] = true;
						pending.push(*l_it);
					}

					pending.pop();
				}
			}
			else {
				for(int i=0; i<alphabet.size(); i++) {
					if(machine[p].dfa_trans[i] != machine[q].dfa_trans[i]) {
						int const dindex = pq_index(machine[p].dfa_trans[i], machine[q].dfa_trans[i]);
						int const index = pq_index(p, q);

						pair_lists[dindex].push_back(index);
					}
				}
			}
		}

	// generate "canonical representation" via breadth-first search
	vector<int> canonical(numstates, -1);
	int newstates = 0, visited = 0;

	queue<int> tovisit;
	tovisit.push(0);
	for(int i=0; i<numstates; i++) {
		if(i == 0 || !U[pq_index(i, 0)])
			canonical[i] = newstates;
	}

	newstates++;

#ifdef PRINT
	printf("minimal DFA:\n");
#endif

	dfa out;
	while(!tovisit.empty()) {
		int const &state = tovisit.front();

#ifdef PRINT
		printf("state %d:", visited);
#endif
		out.push_back(dfa_state());
		dfa_state &out_state = out.back();
		out_state.dfa_trans.resize(alphabet.size());

		for(int i=0; i<alphabet.size(); i++) {
			int const &newstate = machine[state].dfa_trans[i];

			if(canonical[newstate] == -1) {
				tovisit.push(newstate);
				for(int j=0; j<numstates; j++) {
					if(j == newstate || !U[pq_index(j, newstate)])
						canonical[j] = newstates;
				}

				newstates++;
			}
#ifdef PRINT
			printf("\t%d:%d", i, canonical[newstate]);
#endif
			out_state.dfa_trans[i] = canonical[newstate];
		}

#ifdef PRINT
		if(machine[state].final)
			printf("\tfinal\n");
		else
			printf("\tnot final\n");
#endif
		out_state.final = machine[state].final;

		tovisit.pop();
		visited++;
	}

	return out;
}	


==> anc/exact-enum/code/uniq.cc <==
#include <iostream>
#include <string>

#include "exact.h"

using namespace std;

string alphabet;
set<dfa> hashes;
vector<string> out;

int main() {
	string regex;

	cin >> alphabet;

	while(cin >> regex, cin) {

		if(hashes.insert(dfa_min(nfa_dfa(re_nfa_wrap(regex)))).second)
			out.push_back(regex);
	}

	for(int i=0; i<out.size(); i++)
		cout << out[i] << endl;

	return 0;
}



==> anc/exact-enum/compile.sh <==
#!/bin/bash

mkdir -p programs

# used to print a DFA
g++ -DPRINT -O3 -o programs/dfaprint code/dfaprint.cc code/regex3.cc

# used to read in a list of regular expressions, and returns it after removing duplicated languages
g++ -O3 -o programs/uniq code/uniq.cc code/regex3.cc

# used to generate the grammars' commutative images used by Maple to compute asymtotic bounds
g++ -O3 -DMAPLEPRINT -o programs/parse_list code/parse_list.cc code/regex3.cc code/geneq.cc

# in the following 3 programs, the regular expressions that generate the same language are printed on the same line

# used to group regular expressions into those that are minimal (for representing a given language) and those not
g++ -O3 -DGROUPPRINT -o programs/enum_group code/parse_list.cc code/regex3.cc code/geneq.cc

# used to record only those regular expressions that are minimal
g++ -O3 -DNEWPRINT -o programs/enum_new code/parse_list.cc code/regex3.cc code/geneq.cc

# used to output only one regular expression per regular language
g++ -O3 -DONEPRINT -o programs/enum_one code/parse_list.cc code/regex3.cc code/geneq.cc

# used to only output the counts of new languages
g++ -O3 -DONEPRINT -DQUIET -o programs/enum_count code/parse_list.cc code/regex3.cc code/geneq.cc


==> anc/exact-enum/compute.sh <==
#!/bin/sh

mkdir -p output/sf
mkdir -p output/gen

# compute all star-free enumerations
for z in `ls grammars/sf/jos_sf_*.txt`; do programs/enum_count 5 < $z > output/sf/`basename $z .txt`_counts.txt; done

# compute all general enumerations
for z in `ls grammars/gen/jos_*.txt`; do programs/enum_count 5 < $z > output/gen/`basename $z .txt`_counts.txt; done


==> anc/exact-enum/grammars/gen/jos_alph_1ary.txt <==
0 ( 0 ) 0 + 0 * 0 O 0 e 1 a

S -> # E_+ # | # E_. # | # E_* # | O | e | a

X -> # T # | # T + X #
T -> # E_. # | a
Y -> # Z # | # Y + Z #
Z -> # E_. # | # E_* # | a

E_. -> # E_. # R # | # R # R #
R -> ( E_+ ) | # E_* # | a
E_* -> ( E_+ )* | ( E_. # R )* | ( R # R )* | a*
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. # R # | # R # R # | a


==> anc/exact-enum/grammars/gen/jos_alph_2ary.txt <==
0 ( 0 ) 0 + 0 * 0 O 0 e 1 a 1 b

S -> # E_+ # | # E_. # | # E_* # | O | e | a | b

X -> # T # | # T + X #
T -> # E_. # | a | b
Y -> # Z # | # Y + Z #
Z -> # E_. # | # E_* # | a | b

E_. -> # E_. # R # | # R # R #
R -> ( E_+ ) | # E_* # | a | b
E_* -> ( E_+ )* | ( E_. # R )* | ( R # R )* | a* | b*
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. # R # | # R # R # | a | b


==> anc/exact-enum/grammars/gen/jos_alph_3ary.txt <==
0 ( 0 ) 0 + 0 * 0 O 0 e 1 a 1 b 1 c

S -> # E_+ # | # E_. # | # E_* # | O | e | a | b | c

X -> # T # | # T + X #
T -> # E_. # | a | b | c
Y -> # Z # | # Y + Z #
Z -> # E_. # | # E_* # | a | b | c

E_. -> # E_. # R # | # R # R #
R -> ( E_+ ) | # E_* # | a | b | c
E_* -> ( E_+ )* | ( E_. # R )* | ( R # R )* | a* | b* | c*
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. # R # | # R # R # | a | b | c


==> anc/exact-enum/grammars/gen/jos_alph_4ary.txt <==
0 ( 0 ) 0 + 0 * 0 O 0 e 1 a 1 b 1 c 1 d

S -> # E_+ # | # E_. # | # E_* # | O | e | a | b | c | d

X -> # T # | # T + X #
T -> # E_. # | a | b | c | d
Y -> # Z # | # Y + Z #
Z -> # E_. # | # E_* # | a | b | c | d

E_. -> # E_. # R # | # R # R #
R -> ( E_+ ) | # E_* # | a | b | c | d
E_* -> ( E_+ )* | ( E_. # R )* | ( R # R )* | a* | b* | c* | d*
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. # R # | # R # R # | a | b | c | d


==> anc/exact-enum/grammars/gen/jos_ord_1ary.txt <==
1 ( 1 ) 1 + 1 * 1 O 1 e 1 a

S -> # E_+ # | # E_. # | # E_* # | O | e | a

X -> # T # | # T + X #
T -> # E_. # | a
Y -> # Z # | # Y + Z #
Z -> # E_. # | # E_* # | a

E_. -> # E_. # R # | # R # R #
R -> ( E_+ ) | # E_* # | a
E_* -> ( E_+ )* | ( E_. # R )* | ( R # R )* | a*
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. # R # | # R # R # | a


==> anc/exact-enum/grammars/gen/jos_ord_2ary.txt <==
1 ( 1 ) 1 + 1 * 1 O 1 e 1 a 1 b

S -> # E_+ # | # E_. # | # E_* # | O | e | a | b

X -> # T # | # T + X #
T -> # E_. # | a | b
Y -> # Z # | # Y + Z #
Z -> # E_. # | # E_* # | a | b

E_. -> # E_. # R # | # R # R #
R -> ( E_+ ) | # E_* # | a | b
E_* -> ( E_+ )* | ( E_. # R )* | ( R # R )* | a* | b*
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. # R # | # R # R # | a | b


==> anc/exact-enum/grammars/gen/jos_ord_3ary.txt <==
1 ( 1 ) 1 + 1 * 1 O 1 e 1 a 1 b 1 c

S -> # E_+ # | # E_. # | # E_* # | O | e | a | b | c

X -> # T # | # T + X #
T -> # E_. # | a | b | c
Y -> # Z # | # Y + Z #
Z -> # E_. # | # E_* # | a | b | c

E_. -> # E_. # R # | # R # R #
R -> ( E_+ ) | # E_* # | a | b | c
E_* -> ( E_+ )* | ( E_. # R )* | ( R # R )* | a* | b* | c*
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. # R # | # R # R # | a | b | c


==> anc/exact-enum/grammars/gen/jos_ord_4ary.txt <==
1 ( 1 ) 1 + 1 * 1 O 1 e 1 a 1 b 1 c 1 d

S -> # E_+ # | # E_. # | # E_* # | O | e | a | b | c | d

X -> # T # | # T + X #
T -> # E_. # | a | b | c | d
Y -> # Z # | # Y + Z #
Z -> # E_. # | # E_* # | a | b | c | d

E_. -> # E_. # R # | # R # R #
R -> ( E_+ ) | # E_* # | a | b | c | d
E_* -> ( E_+ )* | ( E_. # R )* | ( R # R )* | a* | b* | c* | d*
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. # R # | # R # R # | a | b | c | d


==> anc/exact-enum/grammars/gen/jos_rpn_1ary.txt <==
1 . 0 ( 0 ) 1 + 1 * 1 O 1 e 1 a

S -> # E_+ # | # E_. # | # E_* # | O | e | a

X -> # T # | # T + X #
T -> # E_. # | a
Y -> # Z # | # Y + Z #
Z -> # E_. # | # E_* # | a

E_. -> # E_. . R # | # R . R #
R -> ( E_+ ) | # E_* # | a
E_* -> ( E_+ )* | ( E_. . R )* | ( R . R )* | a*
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. . R # | # R . R # | a


==> anc/exact-enum/grammars/gen/jos_rpn_2ary.txt <==
1 . 0 ( 0 ) 1 + 1 * 1 O 1 e 1 a 1 b

S -> # E_+ # | # E_. # | # E_* # | O | e | a | b

X -> # T # | # T + X #
T -> # E_. # | a | b
Y -> # Z # | # Y + Z #
Z -> # E_. # | # E_* # | a | b

E_. -> # E_. . R # | # R . R #
R -> ( E_+ ) | # E_* # | a | b
E_* -> ( E_+ )* | ( E_. . R )* | ( R . R )* | a* | b*
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. . R # | # R . R # | a | b


==> anc/exact-enum/grammars/gen/jos_rpn_3ary.txt <==
1 . 0 ( 0 ) 1 + 1 * 1 O 1 e 1 a 1 b 1 c

S -> # E_+ # | # E_. # | # E_* # | O | e | a | b | c

X -> # T # | # T + X #
T -> # E_. # | a | b | c
Y -> # Z # | # Y + Z #
Z -> # E_. # | # E_* # | a | b | c

E_. -> # E_. . R # | # R . R #
R -> ( E_+ ) | # E_* # | a | b | c
E_* -> ( E_+ )* | ( E_. . R )* | ( R . R )* | a* | b* | c*
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. . R # | # R . R # | a | b | c


==> anc/exact-enum/grammars/gen/jos_rpn_4ary.txt <==
1 . 0 ( 0 ) 1 + 1 * 1 O 1 e 1 a 1 b 1 c 1 d

S -> # E_+ # | # E_. # | # E_* # | O | e | a | b | c | d

X -> # T # | # T + X #
T -> # E_. # | a | b | c | d
Y -> # Z # | # Y + Z #
Z -> # E_. # | # E_* # | a | b | c | d

E_. -> # E_. . R # | # R . R #
R -> ( E_+ ) | # E_* # | a | b | c | d
E_* -> ( E_+ )* | ( E_. . R )* | ( R . R )* | a* | b* | c* | d*
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. . R # | # R . R # | a | b | c | d


==> anc/exact-enum/grammars/jos_alph_1ary.txt <==
0 ( 0 ) 0 + 0 * 0 O 0 e 1 a

S -> # E_+ # | # E_. # | # E_* # | O | e | a

X -> # T # | # T + X #
T -> # E_. # | a
Y -> # Z # | # Y + Z #
Z -> # E_. # | # E_* # | a

E_. -> # E_. # R # | # R # R #
R -> ( E_+ ) | # E_* # | a
E_* -> ( E_+ )* | ( E_. # R )* | ( R # R )* | a*
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. # R # | # R # R # | a


==> anc/exact-enum/grammars/jos_alph_2ary.txt <==
0 ( 0 ) 0 + 0 * 0 O 0 e 1 a 1 b

S -> # E_+ # | # E_. # | # E_* # | O | e | a | b

X -> # T # | # T + X #
T -> # E_. # | a | b
Y -> # Z # | # Y + Z #
Z -> # E_. # | # E_* # | a | b

E_. -> # E_. # R # | # R # R #
R -> ( E_+ ) | # E_* # | a | b
E_* -> ( E_+ )* | ( E_. # R )* | ( R # R )* | a* | b*
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. # R # | # R # R # | a | b


==> anc/exact-enum/grammars/jos_alph_3ary.txt <==
0 ( 0 ) 0 + 0 * 0 O 0 e 1 a 1 b 1 c

S -> # E_+ # | # E_. # | # E_* # | O | e | a | b | c

X -> # T # | # T + X #
T -> # E_. # | a | b | c
Y -> # Z # | # Y + Z #
Z -> # E_. # | # E_* # | a | b | c

E_. -> # E_. # R # | # R # R #
R -> ( E_+ ) | # E_* # | a | b | c
E_* -> ( E_+ )* | ( E_. # R )* | ( R # R )* | a* | b* | c*
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. # R # | # R # R # | a | b | c


==> anc/exact-enum/grammars/jos_alph_4ary.txt <==
0 ( 0 ) 0 + 0 * 0 O 0 e 1 a 1 b 1 c 1 d

S -> # E_+ # | # E_. # | # E_* # | O | e | a | b | c | d

X -> # T # | # T + X #
T -> # E_. # | a | b | c | d
Y -> # Z # | # Y + Z #
Z -> # E_. # | # E_* # | a | b | c | d

E_. -> # E_. # R # | # R # R #
R -> ( E_+ ) | # E_* # | a | b | c | d
E_* -> ( E_+ )* | ( E_. # R )* | ( R # R )* | a* | b* | c* | d*
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. # R # | # R # R # | a | b | c | d


==> anc/exact-enum/grammars/jos_ord_1ary.txt <==
1 ( 1 ) 1 + 1 * 1 O 1 e 1 a

S -> # E_+ # | # E_. # | # E_* # | O | e | a

X -> # T # | # T + X #
T -> # E_. # | a
Y -> # Z # | # Y + Z #
Z -> # E_. # | # E_* # | a

E_. -> # E_. # R # | # R # R #
R -> ( E_+ ) | # E_* # | a
E_* -> ( E_+ )* | ( E_. # R )* | ( R # R )* | a*
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. # R # | # R # R # | a


==> anc/exact-enum/grammars/jos_ord_2ary.txt <==
1 ( 1 ) 1 + 1 * 1 O 1 e 1 a 1 b

S -> # E_+ # | # E_. # | # E_* # | O | e | a | b

X -> # T # | # T + X #
T -> # E_. # | a | b
Y -> # Z # | # Y + Z #
Z -> # E_. # | # E_* # | a | b

E_. -> # E_. # R # | # R # R #
R -> ( E_+ ) | # E_* # | a | b
E_* -> ( E_+ )* | ( E_. # R )* | ( R # R )* | a* | b*
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. # R # | # R # R # | a | b


==> anc/exact-enum/grammars/jos_ord_3ary.txt <==
1 ( 1 ) 1 + 1 * 1 O 1 e 1 a 1 b 1 c

S -> # E_+ # | # E_. # | # E_* # | O | e | a | b | c

X -> # T # | # T + X #
T -> # E_. # | a | b | c
Y -> # Z # | # Y + Z #
Z -> # E_. # | # E_* # | a | b | c

E_. -> # E_. # R # | # R # R #
R -> ( E_+ ) | # E_* # | a | b | c
E_* -> ( E_+ )* | ( E_. # R )* | ( R # R )* | a* | b* | c*
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. # R # | # R # R # | a | b | c


==> anc/exact-enum/grammars/jos_ord_4ary.txt <==
1 ( 1 ) 1 + 1 * 1 O 1 e 1 a 1 b 1 c 1 d

S -> # E_+ # | # E_. # | # E_* # | O | e | a | b | c | d

X -> # T # | # T + X #
T -> # E_. # | a | b | c | d
Y -> # Z # | # Y + Z #
Z -> # E_. # | # E_* # | a | b | c | d

E_. -> # E_. # R # | # R # R #
R -> ( E_+ ) | # E_* # | a | b | c | d
E_* -> ( E_+ )* | ( E_. # R )* | ( R # R )* | a* | b* | c* | d*
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. # R # | # R # R # | a | b | c | d


==> anc/exact-enum/grammars/jos_rpn_1ary.txt <==
1 . 0 ( 0 ) 1 + 1 * 1 O 1 e 1 a

S -> # E_+ # | # E_. # | # E_* # | O | e | a

X -> # T # | # T + X #
T -> # E_. # | a
Y -> # Z # | # Y + Z #
Z -> # E_. # | # E_* # | a

E_. -> # E_. . R # | # R . R #
R -> ( E_+ ) | # E_* # | a
E_* -> ( E_+ )* | ( E_. # R )* | ( R # R )* | a*
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. # R # | # R # R # | a


==> anc/exact-enum/grammars/jos_rpn_2ary.txt <==
1 . 0 ( 0 ) 1 + 1 * 1 O 1 e 1 a 1 b

S -> # E_+ # | # E_. # | # E_* # | O | e | a | b

X -> # T # | # T + X #
T -> # E_. # | a | b
Y -> # Z # | # Y + Z #
Z -> # E_. # | # E_* # | a | b

E_. -> # E_. . R # | # R . R #
R -> ( E_+ ) | # E_* # | a | b
E_* -> ( E_+ )* | ( E_. # R )* | ( R # R )* | a* | b*
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. # R # | # R # R # | a | b


==> anc/exact-enum/grammars/jos_rpn_3ary.txt <==
1 . 0 ( 0 ) 1 + 1 * 1 O 1 e 1 a 1 b 1 c

S -> # E_+ # | # E_. # | # E_* # | O | e | a | b | c

X -> # T # | # T + X #
T -> # E_. # | a | b | c
Y -> # Z # | # Y + Z #
Z -> # E_. # | # E_* # | a | b | c

E_. -> # E_. . R # | # R . R #
R -> ( E_+ ) | # E_* # | a | b | c
E_* -> ( E_+ )* | ( E_. # R )* | ( R # R )* | a* | b* | c*
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. # R # | # R # R # | a | b | c


==> anc/exact-enum/grammars/jos_rpn_4ary.txt <==
1 . 0 ( 0 ) 1 + 1 * 1 O 1 e 1 a 1 b 1 c 1 d

S -> # E_+ # | # E_. # | # E_* # | O | e | a | b | c | d

X -> # T # | # T + X #
T -> # E_. # | a | b | c | d
Y -> # Z # | # Y + Z #
Z -> # E_. # | # E_* # | a | b | c | d

E_. -> # E_. . R # | # R . R #
R -> ( E_+ ) | # E_* # | a | b | c | d
E_* -> ( E_+ )* | ( E_. # R )* | ( R # R )* | a* | b* | c* | d*
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. # R # | # R # R # | a | b | c | d


==> anc/exact-enum/grammars/sf/jos_sf_alph_1ary.txt <==
0 ( 0 ) 0 + 0 * 0 O 0 e 1 a

S -> # E_+ # | # E_. # | O | e | a

X -> # T # | # T + X #
T -> # E_. # | a
Y -> # Z # | # Y + Z #
Z -> # E_. # | a

E_. -> # E_. # R # | # R # R #
R -> ( E_+ ) | a
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. # R # | # R # R # | a


==> anc/exact-enum/grammars/sf/jos_sf_alph_2ary.txt <==
0 ( 0 ) 0 + 0 * 0 O 0 e 1 a 1 b

S -> # E_+ # | # E_. # | O | e | a | b

X -> # T # | # T + X #
T -> # E_. # | a | b
Y -> # Z # | # Y + Z #
Z -> # E_. # | a | b

E_. -> # E_. # R # | # R # R #
R -> ( E_+ ) | a | b
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. # R # | # R # R # | a | b


==> anc/exact-enum/grammars/sf/jos_sf_alph_3ary.txt <==
0 ( 0 ) 0 + 0 * 0 O 0 e 1 a 1 b 1 c

S -> # E_+ # | # E_. # | O | e | a | b | c

X -> # T # | # T + X #
T -> # E_. # | a | b | c
Y -> # Z # | # Y + Z #
Z -> # E_. # | a | b | c

E_. -> # E_. # R # | # R # R #
R -> ( E_+ ) | a | b | c
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. # R # | # R # R # | a | b | c


==> anc/exact-enum/grammars/sf/jos_sf_alph_4ary.txt <==
0 ( 0 ) 0 + 0 * 0 O 0 e 1 a 1 b 1 c 1 d

S -> # E_+ # | # E_. # | O | e | a | b | c | d

X -> # T # | # T + X #
T -> # E_. # | a | b | c | d
Y -> # Z # | # Y + Z #
Z -> # E_. # | a | b | c | d

E_. -> # E_. # R # | # R # R #
R -> ( E_+ ) | a | b | c | d
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. # R # | # R # R # | a | b | c | d


==> anc/exact-enum/grammars/sf/jos_sf_ord_1ary.txt <==
1 ( 1 ) 1 + 1 * 1 O 1 e 1 a

S -> # E_+ # | # E_. # | O | e | a

X -> # T # | # T + X #
T -> # E_. # | a
Y -> # Z # | # Y + Z #
Z -> # E_. # | a

E_. -> # E_. # R # | # R # R #
R -> ( E_+ ) | a
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. # R # | # R # R # | a


==> anc/exact-enum/grammars/sf/jos_sf_ord_2ary.txt <==
1 ( 1 ) 1 + 1 * 1 O 1 e 1 a 1 b

S -> # E_+ # | # E_. # | O | e | a | b

X -> # T # | # T + X #
T -> # E_. # | a | b
Y -> # Z # | # Y + Z #
Z -> # E_. # | a | b

E_. -> # E_. # R # | # R # R #
R -> ( E_+ ) | a | b
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. # R # | # R # R # | a | b


==> anc/exact-enum/grammars/sf/jos_sf_ord_3ary.txt <==
1 ( 1 ) 1 + 1 * 1 O 1 e 1 a 1 b 1 c

S -> # E_+ # | # E_. # | O | e | a | b | c

X -> # T # | # T + X #
T -> # E_. # | a | b | c
Y -> # Z # | # Y + Z #
Z -> # E_. # | a | b | c

E_. -> # E_. # R # | # R # R #
R -> ( E_+ ) | a | b | c
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. # R # | # R # R # | a | b | c


==> anc/exact-enum/grammars/sf/jos_sf_ord_4ary.txt <==
1 ( 1 ) 1 + 1 * 1 O 1 e 1 a 1 b 1 c 1 d

S -> # E_+ # | # E_. # | O | e | a | b | c | d

X -> # T # | # T + X #
T -> # E_. # | a | b | c | d
Y -> # Z # | # Y + Z #
Z -> # E_. # | a | b | c | d

E_. -> # E_. # R # | # R # R #
R -> ( E_+ ) | a | b | c | d
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. # R # | # R # R # | a | b | c | d


==> anc/exact-enum/grammars/sf/jos_sf_rpn_1ary.txt <==
1 . 0 ( 0 ) 1 + 1 * 1 O 1 e 1 a

S -> # E_+ # | # E_. # | O | e | a

X -> # T # | # T + X #
T -> # E_. # | a
Y -> # Z # | # Y + Z #
Z -> # E_. # | a

E_. -> # E_. . R # | # R . R #
R -> ( E_+ ) | a
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. . R # | # R . R # | a


==> anc/exact-enum/grammars/sf/jos_sf_rpn_2ary.txt <==
1 . 0 ( 0 ) 1 + 1 * 1 O 1 e 1 a 1 b

S -> # E_+ # | # E_. # | O | e | a | b

X -> # T # | # T + X #
T -> # E_. # | a | b
Y -> # Z # | # Y + Z #
Z -> # E_. # | a | b

E_. -> # E_. . R # | # R . R #
R -> ( E_+ ) | a | b
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. . R # | # R . R # | a | b


==> anc/exact-enum/grammars/sf/jos_sf_rpn_3ary.txt <==
1 . 0 ( 0 ) 1 + 1 * 1 O 1 e 1 a 1 b 1 c

S -> # E_+ # | # E_. # | O | e | a | b | c

X -> # T # | # T + X #
T -> # E_. # | a | b | c
Y -> # Z # | # Y + Z #
Z -> # E_. # | a | b | c

E_. -> # E_. . R # | # R . R #
R -> ( E_+ ) | a | b | c
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. . R # | # R . R # | a | b | c


==> anc/exact-enum/grammars/sf/jos_sf_rpn_4ary.txt <==
1 . 0 ( 0 ) 1 + 1 * 1 O 1 e 1 a 1 b 1 c 1 d

S -> # E_+ # | # E_. # | O | e | a | b | c | d

X -> # T # | # T + X #
T -> # E_. # | a | b | c | d
Y -> # Z # | # Y + Z #
Z -> # E_. # | a | b | c | d

E_. -> # E_. . R # | # R . R #
R -> ( E_+ ) | a | b | c | d
E_+ -> e+ T' # | e+ T + X # | # Y + Z #

T' -> # E_. . R # | # R . R # | a | b | c | d


==> anc/final-scripts/lower/gen/maple_gen_lower.mpl <==
with(combinat):

interface(verboseproc = 0);

root_info := proc(p::polynom, k::integer)
	local allroots, posroots;

	if k = 1 then
		allroots := fsolve(denom(solve(p = 0, S)) = 0, x, complex);
	else
		allroots := fsolve(discrim(p, S) = 0, x, complex);
	end if;

	posroots := select(type, [allroots], positive);

	printf("the positive roots are: \n");
	print(posroots);

	printf("the reciprocal of the smallest positive root is: \n");
	print(1/min(op(posroots)));

	printf("the absolute values of the non-positive roots are: \n");
	print(sort(map(abs, select(x -> not type(x, positive), [allroots]))));
end proc;

gen_ord_lower := proc(k::integer)
	local eqs, nterms, basis, realroots, posroots, i;

	eqs := [
	  -S + Y + Z,
	  -E + Y + Z*x^2 + Y_t*x^4 + Z*x^4,
	  -E_N + Y_N + Z_N*x^2 + Y_Nt*x^4 + Z_N*x^4,
	  -Y + k*P_N,
	  -Y_t + k*P_Nt,
	  -Y_N + (k-1)*P_N,
	  -Y_Nt + (k-1)*P_Nt,
	  -Z + sum('numbcomb(k,i)*P_Nt^i*x^(i-1)', 'i'=2..k),
	  -Z_N + sum('numbcomb(k-1,i)*P_Nt^i*x^(i-1)', 'i'=2..k-1),
	  -P_N + x + E*x + k*x^3 + k*E_N*x^3,
	  -P_Nt + x + E*x + (k-1)*x^3 + (k-1)*E_N*x^3
	];

	nterms := [ P_Nt, P_N, Z_N, Z, Y_Nt, Y_N, Y_t, Y, E_N, E, S ];

	basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));
	print("gen ord lower basis computed", k);

	root_info(basis[1], k);	
end proc;

gen_rpn_lower := proc(k::integer)
	local eqs, nterms, basis, realroots, posroots, i;

	eqs := [
	  -S + Y + Z,
	  -E + Y + Z + Y_t*x^2 + Z*x^2,
	  -E_N + Y_N + Z_N + Y_Nt*x^2 + Z_N*x^2,
	  -Y + k*P_N,
	  -Y_t + k*P_Nt,
	  -Y_N + (k-1)*P_N,
	  -Y_Nt + (k-1)*P_Nt,
	  -Z + sum('numbcomb(k,i)*P_Nt^i*x^(i-1)', 'i'=2..k),
	  -Z_N + sum('numbcomb(k-1,i)*P_Nt^i*x^(i-1)', 'i'=2..k-1),
	  -P_N + x + E*x^2 + k*x^4 + k*E_N*x^5,
	  -P_Nt + x + E*x^2 + (k-1)*x^4 + (k-1)*E_N*x^5
	];

	nterms := [ P_Nt, P_N, Z_N, Z, Y_Nt, Y_N, Y_t, Y, E_N, E, S ];

        basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));
	print("gen rpn lower basis computed", k);

	root_info(basis[1], k);
end proc;

gen_alph_lower := proc(k::integer)
        local eqs, nterms, basis, realroots, posroots, i;

	eqs := [
	  -S + Y + Z,
	  -E + Y + Z + Y_t + Z,
	  -E_N + Y_N + Z_N + Y_Nt + Z_N,
	  -Y + k*P_N,
	  -Y_t + k*P_Nt,
	  -Y_N + (k-1)*P_N,
	  -Y_Nt + (k-1)*P_Nt,
	  -Z + sum('numbcomb(k,i)*P_Nt^i', 'i'=2..k),
	  -Z_N + sum('numbcomb(k-1,i)*P_Nt^i', 'i'=2..k-1),
	  -P_N + x + E*x + k*x^2 + k*E_N*x^2,
	  -P_Nt + x + E*x + (k-1)*x^2 + (k-1)*E_N*x^2
	];

	nterms := [ P_Nt, P_N, Z_N, Z, Y_Nt, Y_N, Y_t, Y, E_N, E, S ];

        basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));
	print("gen alph lower basis computed", k);

	root_info(basis[1], k);
end proc;



==> anc/final-scripts/lower/sf/maple_sf_lower.mpl <==
interface(verboseproc = 0);

root_info := proc(p::polynom, k::integer)
	local allroots, posroots;
	print (p);

	print (solve(p=0, S));
	if k = 1 then
		allroots := fsolve(denom(solve(p = 0, S)) = 0, x, complex);
	else
		allroots := fsolve(discrim(p, S) = 0, x, complex);
	end if;

	posroots := select(type, [allroots], positive);

	printf("the positive roots are: \n");
	print(posroots);

	printf("the reciprocal of the smallest positive root is: \n");
	print(1/min(op(posroots)));

	printf("the absolute values of the non-positive roots are: \n");
	print(sort(map(abs, select(x -> not type(x, positive), [allroots]))));
end proc;


sf_ord_lower := proc(k::integer)
	local eqs, nterms, basis, realroots, posroots, i;

	eqs := [
	  -S + Y + Z, # + F0 - G0 + F1 - G1,
	  -E + Y + Z*x^2 + S*x^4,
	  -Y + k*P,
	  -Z + sum('combinat[numbcomb](k, i)*P^i*x^(i-1)', 'i'=2..k),

	  -P + x + E*x
	];

	nterms := [ P, Z, Y, E, S ];

	basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));
	print("sf ord lower basis computed", k);

	root_info(basis[1], k);
end proc;

sf_rpn_lower := proc(k::integer)
        local eqs, nterms, basis, realroots, posroots, i;

        eqs := [
          -S + Y + Z,
          -E + Y + Z + S*x^2,
          -Y + k*P,
          -Z + sum('combinat[numbcomb](k, i)*P^i*x^(i-1)', 'i'=2..k),

          -P + x + E*x^2
        ];

	nterms := [ P, Z, Y, E, S ];

	basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));
	print("sf rpn lower basis computed", k);

	root_info(basis[1], k);
end proc;

sf_alph_lower := proc(k::integer)
        local eqs, nterms, basis, realroots, posroots, i;

        eqs := [
          -S + Y + Z,
          -E + Y + Z + S,
          -Y + k*P,
          -Z + sum('combinat[numbcomb](k, i)*P^i', 'i'=2..k),

          -P + x + E*x
        ];

	nterms := [ P, Z, Y, E, S ];
										
	basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));
	print("sf alph lower basis computed", k);

	root_info(basis[1], k);
end proc;



==> anc/final-scripts/upper/gen/alph_snf_2ary.mpl <==
writeto("alph_snf_2ary.txt");
eqs := [
  -S + Sp + Sm,
  -Sp + Qp + Ap + Cp + Kp,
  -Cp_0 + Qp + Ap + Kp,
  -Ap + Tm*Ap_C + Cm*Ap_C + Am*Ap_C + Cp*Ap_C + Kp*Ap_K,
  -Ap_C + Cp + Cp*Ap_C + Ap_K,
  -Ap_K + Kp + Kp*Ap_K,
  -Kp + Am + Tm + Cm,
  -Cp + Cp_0*Cp_0 + Cp*Cp_0,
  -Qp + Am + Tm + Cm,
  -Sm + Am + Tm + Cm,
  -Cm_0 + Am + Tm,
  -Am + Tm*Am_T + Cm*Am_C,
  -Am_T + Tm + Tm*Am_T + Am_C,
  -Am_C + Cm + Cm*Am_C,
  -Cm + Cm_0*Cm_0 + Cm_0*Cp_0 + Cp_0*Cm_0 + Cm_0*Cm + Cm_0*Cp + Cp_0*Cm,
  -Tm + x + x
];

nterms := [ Tm, Cm, Am_C, Am_T, Am, Cm_0, Sm, Qp, Cp, Kp, Ap_K, Ap_C, Ap, Cp_0, Sp, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/gen/alph_snf_3ary.mpl <==
writeto("alph_snf_3ary.txt");
eqs := [
  -S + Sp + Sm,
  -Sp + Qp + Ap + Cp + Kp,
  -Cp_0 + Qp + Ap + Kp,
  -Ap + Tm*Ap_C + Cm*Ap_C + Am*Ap_C + Cp*Ap_C + Kp*Ap_K,
  -Ap_C + Cp + Cp*Ap_C + Ap_K,
  -Ap_K + Kp + Kp*Ap_K,
  -Kp + Am + Tm + Cm,
  -Cp + Cp_0*Cp_0 + Cp*Cp_0,
  -Qp + Am + Tm + Cm,
  -Sm + Am + Tm + Cm,
  -Cm_0 + Am + Tm,
  -Am + Tm*Am_T + Cm*Am_C,
  -Am_T + Tm + Tm*Am_T + Am_C,
  -Am_C + Cm + Cm*Am_C,
  -Cm + Cm_0*Cm_0 + Cm_0*Cp_0 + Cp_0*Cm_0 + Cm_0*Cm + Cm_0*Cp + Cp_0*Cm,
  -Tm + x + x + x
];

nterms := [ Tm, Cm, Am_C, Am_T, Am, Cm_0, Sm, Qp, Cp, Kp, Ap_K, Ap_C, Ap, Cp_0, Sp, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/gen/alph_snf_4ary.mpl <==
writeto("alph_snf_4ary.txt");
eqs := [
  -S + Sp + Sm,
  -Sp + Qp + Ap + Cp + Kp,
  -Cp_0 + Qp + Ap + Kp,
  -Ap + Tm*Ap_C + Cm*Ap_C + Am*Ap_C + Cp*Ap_C + Kp*Ap_K,
  -Ap_C + Cp + Cp*Ap_C + Ap_K,
  -Ap_K + Kp + Kp*Ap_K,
  -Kp + Am + Tm + Cm,
  -Cp + Cp_0*Cp_0 + Cp*Cp_0,
  -Qp + Am + Tm + Cm,
  -Sm + Am + Tm + Cm,
  -Cm_0 + Am + Tm,
  -Am + Tm*Am_T + Cm*Am_C,
  -Am_T + Tm + Tm*Am_T + Am_C,
  -Am_C + Cm + Cm*Am_C,
  -Cm + Cm_0*Cm_0 + Cm_0*Cp_0 + Cp_0*Cm_0 + Cm_0*Cm + Cm_0*Cp + Cp_0*Cm,
  -Tm + x + x + x + x
];

nterms := [ Tm, Cm, Am_C, Am_T, Am, Cm_0, Sm, Qp, Cp, Kp, Ap_K, Ap_C, Ap, Cp_0, Sp, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/gen/ord_alph_hg1_5ary.mpl <==
writeto("ord_alph_hg1_5ary.txt");
eqs := [
  -S + Q + A + T + C + K + x + x,
  -C_0 + Q*x^2 + A*x^2 + T + K,
  -Q + A*x^2 + T*x^2 + C*x^2,
  -A_T + T + T*A_T*x + A_C,
  -A_C + C + C*A_C*x + A_K,
  -A_K + K + K*A_K*x,
  -K + A*x^3 + T*x + C*x^3,
  -A + T*A_T*x + C*A_C*x + K*A_K*x,
  -T + x + x + x + x + x,
  -C + C_0*C_0 + C_0*C
];

nterms := [ C, T, A, K, A_K, A_C, A_T, Q, C_0, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/gen/ord_alph_hg1_6ary.mpl <==
writeto("ord_alph_hg1_6ary.txt");
eqs := [
  -S + Q + A + T + C + K + x + x,
  -C_0 + Q*x^2 + A*x^2 + T + K,
  -Q + A*x^2 + T*x^2 + C*x^2,
  -A_T + T + T*A_T*x + A_C,
  -A_C + C + C*A_C*x + A_K,
  -A_K + K + K*A_K*x,
  -K + A*x^3 + T*x + C*x^3,
  -A + T*A_T*x + C*A_C*x + K*A_K*x,
  -T + x + x + x + x + x + x,
  -C + C_0*C_0 + C_0*C
];

nterms := [ C, T, A, K, A_K, A_C, A_T, Q, C_0, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/gen/ord_hg1_2ary.mpl <==
writeto("ord_hg1_2ary.txt");
eqs := [
  -S + Q + A + T + C + K + x + x,
  -C_0 + Q*x^2 + A*x^2 + T + K,
  -Q + A*x^2 + T*x^2 + C*x^2,
  -A_T + T + T*A_T*x + A_C,
  -A_C + C + C*A_C*x + A_K,
  -A_K + K + K*A_K*x,
  -K + A*x^3 + T*x + C*x^3,
  -A + T*A_T*x + C*A_C*x + K*A_K*x,
  -T + x + x,
  -C + C_0*C_0 + C_0*C
];

nterms := [ C, T, A, K, A_K, A_C, A_T, Q, C_0, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/gen/ord_hg1_3ary.mpl <==
writeto("ord_hg1_3ary.txt");
eqs := [
  -S + Q + A + T + C + K + x + x,
  -C_0 + Q*x^2 + A*x^2 + T + K,
  -Q + A*x^2 + T*x^2 + C*x^2,
  -A_T + T + T*A_T*x + A_C,
  -A_C + C + C*A_C*x + A_K,
  -A_K + K + K*A_K*x,
  -K + A*x^3 + T*x + C*x^3,
  -A + T*A_T*x + C*A_C*x + K*A_K*x,
  -T + x + x + x,
  -C + C_0*C_0 + C_0*C
];

nterms := [ C, T, A, K, A_K, A_C, A_T, Q, C_0, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/gen/ord_hg1_4ary.mpl <==
writeto("ord_hg1_4ary.txt");
eqs := [
  -S + Q + A + T + C + K + x + x,
  -C_0 + Q*x^2 + A*x^2 + T + K,
  -Q + A*x^2 + T*x^2 + C*x^2,
  -A_T + T + T*A_T*x + A_C,
  -A_C + C + C*A_C*x + A_K,
  -A_K + K + K*A_K*x,
  -K + A*x^3 + T*x + C*x^3,
  -A + T*A_T*x + C*A_C*x + K*A_K*x,
  -T + x + x + x + x,
  -C + C_0*C_0 + C_0*C
];

nterms := [ C, T, A, K, A_K, A_C, A_T, Q, C_0, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/gen/ord_hg2_1ary.mpl <==
writeto("ord_hg2_1ary.txt");
eqs := [
  -S + Q + A + T + C + K + x + x,
  -C_Q + Q*x^2 + Q*C_Q*x^2 + C_A,
  -C_A + A + A*C_A*x^2 + C_T,
  -C_T + T + T*C_T + C_K,
  -C_K + K + K*C_K,
  -Q + A*x^2 + T*x^2 + C*x^2,
  -A_T + T + T*A_T*x + A_C,
  -A_C + C + C*A_C*x + A_K,
  -A_K + K + K*A_K*x,
  -K + A*x^3 + T*x + C*x^3,
  -A + A_C*x^2 + C*A_C*x + K*A_K*x,
  -C + Q*C_Q*x^2 + A*C_A*x^2 + T*C_T + K*C_K,
  -T + x
];

nterms := [ T, C, A, K, A_K, A_C, A_T, Q, C_K, C_T, C_A, C_Q, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/gen/rpn_hg2_1ary.mpl <==
writeto("rpn_hg2_1ary.txt");
eqs := [
  -S + Q + A + T + C + K + x + x,
  -C_Q + Q + Q*C_Q*x + C_A,
  -C_A + A + A*C_A*x + C_T,
  -C_T + T + T*C_T*x + C_K,
  -C_K + K + K*C_K*x,
  -Q + A*x^2 + T*x^2 + C*x^2,
  -A_T + T + T*A_T*x + A_C,
  -A_C + C + C*A_C*x + A_K,
  -A_K + K + K*A_K*x,
  -K + A*x + T*x + C*x,
  -A + A_C*x^2 + C*A_C*x + K*A_K*x,
  -C + Q*C_Q*x + A*C_A*x + T*C_T*x + K*C_K*x,
  -T + x
];

nterms := [ T, C, A, K, A_K, A_C, A_T, Q, C_K, C_T, C_A, C_Q, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/gen/rpn_snf_2ary.mpl <==
writeto("rpn_snf_2ary.txt");
eqs := [
  -S + Sp + Sm + x + x,
  -Sp + Qp + Ap + Cp + Kp,
  -Cp_0 + Qp + Ap + Kp,
  -Ap + Tm*Ap_C*x + Cm*Ap_C*x + Am*Ap_C*x + Cp*Ap_C*x + Kp*Ap_K*x,
  -Ap_C + Cp + Cp*Ap_C*x + Ap_K,
  -Ap_K + Kp + Kp*Ap_K*x,
  -Kp + Am*x + Tm*x + Cm*x,
  -Cp + Cp_0*Cp_0*x + Cp*Cp_0*x,
  -Qp + Am*x^2 + Tm*x^2 + Cm*x^2,
  -Sm + Am + Tm + Cm,
  -Cm_0 + Am + Tm,
  -Am + Tm*Am_T*x + Cm*Am_C*x,
  -Am_T + Tm + Tm*Am_T*x + Am_C,
  -Am_C + Cm + Cm*Am_C*x,
  -Cm + Cm_0*Cm_0*x + Cm_0*Cp_0*x + Cp_0*Cm_0*x + Cm_0*Cm*x + Cm_0*Cp*x + Cp_0*Cm*x,
  -Tm + x + x
];

nterms := [ Tm, Cm, Am_C, Am_T, Am, Cm_0, Sm, Qp, Cp, Kp, Ap_K, Ap_C, Ap, Cp_0, Sp, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/gen/rpn_snf_3ary.mpl <==
writeto("rpn_snf_3ary.txt");
eqs := [
  -S + Sp + Sm + x + x,
  -Sp + Qp + Ap + Cp + Kp,
  -Cp_0 + Qp + Ap + Kp,
  -Ap + Tm*Ap_C*x + Cm*Ap_C*x + Am*Ap_C*x + Cp*Ap_C*x + Kp*Ap_K*x,
  -Ap_C + Cp + Cp*Ap_C*x + Ap_K,
  -Ap_K + Kp + Kp*Ap_K*x,
  -Kp + Am*x + Tm*x + Cm*x,
  -Cp + Cp_0*Cp_0*x + Cp*Cp_0*x,
  -Qp + Am*x^2 + Tm*x^2 + Cm*x^2,
  -Sm + Am + Tm + Cm,
  -Cm_0 + Am + Tm,
  -Am + Tm*Am_T*x + Cm*Am_C*x,
  -Am_T + Tm + Tm*Am_T*x + Am_C,
  -Am_C + Cm + Cm*Am_C*x,
  -Cm + Cm_0*Cm_0*x + Cm_0*Cp_0*x + Cp_0*Cm_0*x + Cm_0*Cm*x + Cm_0*Cp*x + Cp_0*Cm*x,
  -Tm + x + x + x
];

nterms := [ Tm, Cm, Am_C, Am_T, Am, Cm_0, Sm, Qp, Cp, Kp, Ap_K, Ap_C, Ap, Cp_0, Sp, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/gen/rpn_snf_4ary.mpl <==
writeto("rpn_snf_4ary.txt");
eqs := [
  -S + Sp + Sm + x + x,
  -Sp + Qp + Ap + Cp + Kp,
  -Cp_0 + Qp + Ap + Kp,
  -Ap + Tm*Ap_C*x + Cm*Ap_C*x + Am*Ap_C*x + Cp*Ap_C*x + Kp*Ap_K*x,
  -Ap_C + Cp + Cp*Ap_C*x + Ap_K,
  -Ap_K + Kp + Kp*Ap_K*x,
  -Kp + Am*x + Tm*x + Cm*x,
  -Cp + Cp_0*Cp_0*x + Cp*Cp_0*x,
  -Qp + Am*x^2 + Tm*x^2 + Cm*x^2,
  -Sm + Am + Tm + Cm,
  -Cm_0 + Am + Tm,
  -Am + Tm*Am_T*x + Cm*Am_C*x,
  -Am_T + Tm + Tm*Am_T*x + Am_C,
  -Am_C + Cm + Cm*Am_C*x,
  -Cm + Cm_0*Cm_0*x + Cm_0*Cp_0*x + Cp_0*Cm_0*x + Cm_0*Cm*x + Cm_0*Cp*x + Cp_0*Cm*x,
  -Tm + x + x + x + x
];

nterms := [ Tm, Cm, Am_C, Am_T, Am, Cm_0, Sm, Qp, Cp, Kp, Ap_K, Ap_C, Ap, Cp_0, Sp, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/gen/rpn_snf_5ary.mpl <==
writeto("rpn_snf_5ary.txt");
eqs := [
  -S + Sp + Sm + x + x,
  -Sp + Qp + Ap + Cp + Kp,
  -Cp_0 + Qp + Ap + Kp,
  -Ap + Tm*Ap_C*x + Cm*Ap_C*x + Am*Ap_C*x + Cp*Ap_C*x + Kp*Ap_K*x,
  -Ap_C + Cp + Cp*Ap_C*x + Ap_K,
  -Ap_K + Kp + Kp*Ap_K*x,
  -Kp + Am*x + Tm*x + Cm*x,
  -Cp + Cp_0*Cp_0*x + Cp*Cp_0*x,
  -Qp + Am*x^2 + Tm*x^2 + Cm*x^2,
  -Sm + Am + Tm + Cm,
  -Cm_0 + Am + Tm,
  -Am + Tm*Am_T*x + Cm*Am_C*x,
  -Am_T + Tm + Tm*Am_T*x + Am_C,
  -Am_C + Cm + Cm*Am_C*x,
  -Cm + Cm_0*Cm_0*x + Cm_0*Cp_0*x + Cp_0*Cm_0*x + Cm_0*Cm*x + Cm_0*Cp*x + Cp_0*Cm*x,
  -Tm + x + x + x + x + x
];

nterms := [ Tm, Cm, Am_C, Am_T, Am, Cm_0, Sm, Qp, Cp, Kp, Ap_K, Ap_C, Ap, Cp_0, Sp, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/gen/rpn_snf_6ary.mpl <==
writeto("rpn_snf_6ary.txt");
eqs := [
  -S + Sp + Sm + x + x,
  -Sp + Qp + Ap + Cp + Kp,
  -Cp_0 + Qp + Ap + Kp,
  -Ap + Tm*Ap_C*x + Cm*Ap_C*x + Am*Ap_C*x + Cp*Ap_C*x + Kp*Ap_K*x,
  -Ap_C + Cp + Cp*Ap_C*x + Ap_K,
  -Ap_K + Kp + Kp*Ap_K*x,
  -Kp + Am*x + Tm*x + Cm*x,
  -Cp + Cp_0*Cp_0*x + Cp*Cp_0*x,
  -Qp + Am*x^2 + Tm*x^2 + Cm*x^2,
  -Sm + Am + Tm + Cm,
  -Cm_0 + Am + Tm,
  -Am + Tm*Am_T*x + Cm*Am_C*x,
  -Am_T + Tm + Tm*Am_T*x + Am_C,
  -Am_C + Cm + Cm*Am_C*x,
  -Cm + Cm_0*Cm_0*x + Cm_0*Cp_0*x + Cp_0*Cm_0*x + Cm_0*Cm*x + Cm_0*Cp*x + Cp_0*Cm*x,
  -Tm + x + x + x + x + x + x
];

nterms := [ Tm, Cm, Am_C, Am_T, Am, Cm_0, Sm, Qp, Cp, Kp, Ap_K, Ap_C, Ap, Cp_0, Sp, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/sf/alph_hg2_sf_1ary.mpl <==
writeto("alph_hg2_sf_1ary.txt");
eqs := [
  -S + Q + A + T + C,
  -C_Q + Q + Q*C_Q + C_A,
  -C_A + A + A*C_A + C_T,
  -C_T + T + T*C_T,
  -Q + A + T + C,
  -A_T + T + T*A_T + A_C,
  -A_C + C + C*A_C,
  -A + A_C*x + C*A_C,
  -C + Q*C_Q + A*C_A + T*C_T,
  -T + x
];

nterms := [ T, C, A, A_C, A_T, Q, C_T, C_A, C_Q, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/sf/alph_snf_sf_2ary.mpl <==
writeto("alph_snf_sf_2ary.txt");
eqs := [
  -S + Sp + Sm,
  -Sp + Qp + Ap + Cp,
  -Cp_0 + Qp + Ap,
  -Ap + Tm*Ap_C + Cm*Ap_C + Am*Ap_C + Cp*Ap_C,
  -Ap_C + Cp + Cp*Ap_C,
  -Cp + Cp_0*Cp_0 + Cp*Cp_0,
  -Qp + Am + Tm + Cm,
  -Sm + Am + Tm + Cm,
  -Cm_0 + Am + Tm,
  -Am + Tm*Am_T + Cm*Am_C,
  -Am_T + Tm + Tm*Am_T + Am_C,
  -Am_C + Cm + Cm*Am_C,
  -Cm + Cm_0*Cm_0 + Cm_0*Cp_0 + Cp_0*Cm_0 + Cm_0*Cm + Cm_0*Cp + Cp_0*Cm,
  -Tm + x + x
];

nterms := [ Tm, Cm, Am_C, Am_T, Am, Cm_0, Sm, Qp, Cp, Ap_C, Ap, Cp_0, Sp, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/sf/alph_snf_sf_3ary.mpl <==
writeto("alph_snf_sf_3ary.txt");
eqs := [
  -S + Sp + Sm,
  -Sp + Qp + Ap + Cp,
  -Cp_0 + Qp + Ap,
  -Ap + Tm*Ap_C + Cm*Ap_C + Am*Ap_C + Cp*Ap_C,
  -Ap_C + Cp + Cp*Ap_C,
  -Cp + Cp_0*Cp_0 + Cp*Cp_0,
  -Qp + Am + Tm + Cm,
  -Sm + Am + Tm + Cm,
  -Cm_0 + Am + Tm,
  -Am + Tm*Am_T + Cm*Am_C,
  -Am_T + Tm + Tm*Am_T + Am_C,
  -Am_C + Cm + Cm*Am_C,
  -Cm + Cm_0*Cm_0 + Cm_0*Cp_0 + Cp_0*Cm_0 + Cm_0*Cm + Cm_0*Cp + Cp_0*Cm,
  -Tm + x + x + x
];

nterms := [ Tm, Cm, Am_C, Am_T, Am, Cm_0, Sm, Qp, Cp, Ap_C, Ap, Cp_0, Sp, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/sf/alph_snf_sf_4ary.mpl <==
writeto("alph_snf_sf_4ary.txt");
eqs := [
  -S + Sp + Sm,
  -Sp + Qp + Ap + Cp,
  -Cp_0 + Qp + Ap,
  -Ap + Tm*Ap_C + Cm*Ap_C + Am*Ap_C + Cp*Ap_C,
  -Ap_C + Cp + Cp*Ap_C,
  -Cp + Cp_0*Cp_0 + Cp*Cp_0,
  -Qp + Am + Tm + Cm,
  -Sm + Am + Tm + Cm,
  -Cm_0 + Am + Tm,
  -Am + Tm*Am_T + Cm*Am_C,
  -Am_T + Tm + Tm*Am_T + Am_C,
  -Am_C + Cm + Cm*Am_C,
  -Cm + Cm_0*Cm_0 + Cm_0*Cp_0 + Cp_0*Cm_0 + Cm_0*Cm + Cm_0*Cp + Cp_0*Cm,
  -Tm + x + x + x + x
];

nterms := [ Tm, Cm, Am_C, Am_T, Am, Cm_0, Sm, Qp, Cp, Ap_C, Ap, Cp_0, Sp, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/sf/alph_snf_sf_5ary.mpl <==
writeto("alph_snf_sf_5ary.txt");
eqs := [
  -S + Sp + Sm,
  -Sp + Qp + Ap + Cp,
  -Cp_0 + Qp + Ap,
  -Ap + Tm*Ap_C + Cm*Ap_C + Am*Ap_C + Cp*Ap_C,
  -Ap_C + Cp + Cp*Ap_C,
  -Cp + Cp_0*Cp_0 + Cp*Cp_0,
  -Qp + Am + Tm + Cm,
  -Sm + Am + Tm + Cm,
  -Cm_0 + Am + Tm,
  -Am + Tm*Am_T + Cm*Am_C,
  -Am_T + Tm + Tm*Am_T + Am_C,
  -Am_C + Cm + Cm*Am_C,
  -Cm + Cm_0*Cm_0 + Cm_0*Cp_0 + Cp_0*Cm_0 + Cm_0*Cm + Cm_0*Cp + Cp_0*Cm,
  -Tm + x + x + x + x + x
];

nterms := [ Tm, Cm, Am_C, Am_T, Am, Cm_0, Sm, Qp, Cp, Ap_C, Ap, Cp_0, Sp, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/sf/alph_snf_sf_6ary.mpl <==
writeto("alph_snf_sf_6ary.txt");
eqs := [
  -S + Sp + Sm,
  -Sp + Qp + Ap + Cp,
  -Cp_0 + Qp + Ap,
  -Ap + Tm*Ap_C + Cm*Ap_C + Am*Ap_C + Cp*Ap_C,
  -Ap_C + Cp + Cp*Ap_C,
  -Cp + Cp_0*Cp_0 + Cp*Cp_0,
  -Qp + Am + Tm + Cm,
  -Sm + Am + Tm + Cm,
  -Cm_0 + Am + Tm,
  -Am + Tm*Am_T + Cm*Am_C,
  -Am_T + Tm + Tm*Am_T + Am_C,
  -Am_C + Cm + Cm*Am_C,
  -Cm + Cm_0*Cm_0 + Cm_0*Cp_0 + Cp_0*Cm_0 + Cm_0*Cm + Cm_0*Cp + Cp_0*Cm,
  -Tm + x + x + x + x + x + x
];

nterms := [ Tm, Cm, Am_C, Am_T, Am, Cm_0, Sm, Qp, Cp, Ap_C, Ap, Cp_0, Sp, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/sf/ord_hg2_sf_1ary.mpl <==
writeto("ord_hg2_sf_1ary.txt");
eqs := [
  -S + Q + A + T + C + x + x,
  -C_Q + Q*x^2 + Q*C_Q*x^2 + C_A,
  -C_A + A + A*C_A*x^2 + C_T,
  -C_T + T + T*C_T,
  -Q + A*x^2 + T*x^2 + C*x^2,
  -A_T + T + T*A_T*x + A_C,
  -A_C + C + C*A_C*x,
  -A + A_C*x^2 + C*A_C*x,
  -C + Q*C_Q*x^2 + A*C_A*x^2 + T*C_T,
  -T + x
];

nterms := [ T, C, A, A_C, A_T, Q, C_T, C_A, C_Q, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/sf/ord_snf_sf_2ary.mpl <==
writeto("ord_snf_sf_2ary.txt");
eqs := [
  -S + Sp + Sm + x + x,
  -Sp + Qp + Ap + Cp,
  -Cp_0 + Qp*x^2 + Ap*x^2,
  -Ap + Tm*Ap_C*x + Cm*Ap_C*x + Am*Ap_C*x + Cp*Ap_C*x,
  -Ap_C + Cp + Cp*Ap_C*x,
  -Cp + Cp_0*Cp_0 + Cp*Cp_0,
  -Qp + Am*x^2 + Tm*x^2 + Cm*x^2,
  -Sm + Am + Tm + Cm,
  -Cm_0 + Am*x^2 + Tm,
  -Am + Tm*Am_T*x + Cm*Am_C*x,
  -Am_T + Tm + Tm*Am_T*x + Am_C,
  -Am_C + Cm + Cm*Am_C*x,
  -Cm + Cm_0*Cm_0 + Cm_0*Cp_0 + Cp_0*Cm_0 + Cm_0*Cm + Cm_0*Cp + Cp_0*Cm,
  -Tm + x + x
];

nterms := [ Tm, Cm, Am_C, Am_T, Am, Cm_0, Sm, Qp, Cp, Ap_C, Ap, Cp_0, Sp, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/sf/ord_snf_sf_3ary.mpl <==
writeto("ord_snf_sf_3ary.txt");
eqs := [
  -S + Sp + Sm + x + x,
  -Sp + Qp + Ap + Cp,
  -Cp_0 + Qp*x^2 + Ap*x^2,
  -Ap + Tm*Ap_C*x + Cm*Ap_C*x + Am*Ap_C*x + Cp*Ap_C*x,
  -Ap_C + Cp + Cp*Ap_C*x,
  -Cp + Cp_0*Cp_0 + Cp*Cp_0,
  -Qp + Am*x^2 + Tm*x^2 + Cm*x^2,
  -Sm + Am + Tm + Cm,
  -Cm_0 + Am*x^2 + Tm,
  -Am + Tm*Am_T*x + Cm*Am_C*x,
  -Am_T + Tm + Tm*Am_T*x + Am_C,
  -Am_C + Cm + Cm*Am_C*x,
  -Cm + Cm_0*Cm_0 + Cm_0*Cp_0 + Cp_0*Cm_0 + Cm_0*Cm + Cm_0*Cp + Cp_0*Cm,
  -Tm + x + x + x
];

nterms := [ Tm, Cm, Am_C, Am_T, Am, Cm_0, Sm, Qp, Cp, Ap_C, Ap, Cp_0, Sp, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/sf/ord_snf_sf_4ary.mpl <==
writeto("ord_snf_sf_4ary.txt");
eqs := [
  -S + Sp + Sm + x + x,
  -Sp + Qp + Ap + Cp,
  -Cp_0 + Qp*x^2 + Ap*x^2,
  -Ap + Tm*Ap_C*x + Cm*Ap_C*x + Am*Ap_C*x + Cp*Ap_C*x,
  -Ap_C + Cp + Cp*Ap_C*x,
  -Cp + Cp_0*Cp_0 + Cp*Cp_0,
  -Qp + Am*x^2 + Tm*x^2 + Cm*x^2,
  -Sm + Am + Tm + Cm,
  -Cm_0 + Am*x^2 + Tm,
  -Am + Tm*Am_T*x + Cm*Am_C*x,
  -Am_T + Tm + Tm*Am_T*x + Am_C,
  -Am_C + Cm + Cm*Am_C*x,
  -Cm + Cm_0*Cm_0 + Cm_0*Cp_0 + Cp_0*Cm_0 + Cm_0*Cm + Cm_0*Cp + Cp_0*Cm,
  -Tm + x + x + x + x
];

nterms := [ Tm, Cm, Am_C, Am_T, Am, Cm_0, Sm, Qp, Cp, Ap_C, Ap, Cp_0, Sp, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/sf/ord_snf_sf_5ary.mpl <==
writeto("ord_snf_sf_5ary.txt");
eqs := [
  -S + Sp + Sm + x + x,
  -Sp + Qp + Ap + Cp,
  -Cp_0 + Qp*x^2 + Ap*x^2,
  -Ap + Tm*Ap_C*x + Cm*Ap_C*x + Am*Ap_C*x + Cp*Ap_C*x,
  -Ap_C + Cp + Cp*Ap_C*x,
  -Cp + Cp_0*Cp_0 + Cp*Cp_0,
  -Qp + Am*x^2 + Tm*x^2 + Cm*x^2,
  -Sm + Am + Tm + Cm,
  -Cm_0 + Am*x^2 + Tm,
  -Am + Tm*Am_T*x + Cm*Am_C*x,
  -Am_T + Tm + Tm*Am_T*x + Am_C,
  -Am_C + Cm + Cm*Am_C*x,
  -Cm + Cm_0*Cm_0 + Cm_0*Cp_0 + Cp_0*Cm_0 + Cm_0*Cm + Cm_0*Cp + Cp_0*Cm,
  -Tm + x + x + x + x + x
];

nterms := [ Tm, Cm, Am_C, Am_T, Am, Cm_0, Sm, Qp, Cp, Ap_C, Ap, Cp_0, Sp, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/sf/ord_snf_sf_6ary.mpl <==
writeto("ord_snf_sf_6ary.txt");
eqs := [
  -S + Sp + Sm + x + x,
  -Sp + Qp + Ap + Cp,
  -Cp_0 + Qp*x^2 + Ap*x^2,
  -Ap + Tm*Ap_C*x + Cm*Ap_C*x + Am*Ap_C*x + Cp*Ap_C*x,
  -Ap_C + Cp + Cp*Ap_C*x,
  -Cp + Cp_0*Cp_0 + Cp*Cp_0,
  -Qp + Am*x^2 + Tm*x^2 + Cm*x^2,
  -Sm + Am + Tm + Cm,
  -Cm_0 + Am*x^2 + Tm,
  -Am + Tm*Am_T*x + Cm*Am_C*x,
  -Am_T + Tm + Tm*Am_T*x + Am_C,
  -Am_C + Cm + Cm*Am_C*x,
  -Cm + Cm_0*Cm_0 + Cm_0*Cp_0 + Cp_0*Cm_0 + Cm_0*Cm + Cm_0*Cp + Cp_0*Cm,
  -Tm + x + x + x + x + x + x
];

nterms := [ Tm, Cm, Am_C, Am_T, Am, Cm_0, Sm, Qp, Cp, Ap_C, Ap, Cp_0, Sp, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/sf/rpn_hg2_sf_1ary.mpl <==
writeto("rpn_hg2_sf_1ary.txt");
eqs := [
  -S + Q + A + T + C + x + x,
  -C_Q + Q + Q*C_Q*x + C_A,
  -C_A + A + A*C_A*x + C_T,
  -C_T + T + T*C_T*x,
  -Q + A*x^2 + T*x^2 + C*x^2,
  -A_T + T + T*A_T*x + A_C,
  -A_C + C + C*A_C*x,
  -A + A_C*x^2 + C*A_C*x,
  -C + Q*C_Q*x + A*C_A*x + T*C_T*x,
  -T + x
];

nterms := [ T, C, A, A_C, A_T, Q, C_T, C_A, C_Q, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/sf/rpn_snf_sf_2ary.mpl <==
writeto("rpn_snf_sf_2ary.txt");
eqs := [
  -S + Sp + Sm + x + x,
  -Sp + Qp + Ap + Cp,
  -Cp_0 + Qp + Ap,
  -Ap + Tm*Ap_C*x + Cm*Ap_C*x + Am*Ap_C*x + Cp*Ap_C*x,
  -Ap_C + Cp + Cp*Ap_C*x,
  -Cp + Cp_0*Cp_0*x + Cp*Cp_0*x,
  -Qp + Am*x^2 + Tm*x^2 + Cm*x^2,
  -Sm + Am + Tm + Cm,
  -Cm_0 + Am + Tm,
  -Am + Tm*Am_T*x + Cm*Am_C*x,
  -Am_T + Tm + Tm*Am_T*x + Am_C,
  -Am_C + Cm + Cm*Am_C*x,
  -Cm + Cm_0*Cm_0*x + Cm_0*Cp_0*x + Cp_0*Cm_0*x + Cm_0*Cm*x + Cm_0*Cp*x + Cp_0*Cm*x,
  -Tm + x + x
];

nterms := [ Tm, Cm, Am_C, Am_T, Am, Cm_0, Sm, Qp, Cp, Ap_C, Ap, Cp_0, Sp, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/sf/rpn_snf_sf_3ary.mpl <==
writeto("rpn_snf_sf_3ary.txt");
eqs := [
  -S + Sp + Sm + x + x,
  -Sp + Qp + Ap + Cp,
  -Cp_0 + Qp + Ap,
  -Ap + Tm*Ap_C*x + Cm*Ap_C*x + Am*Ap_C*x + Cp*Ap_C*x,
  -Ap_C + Cp + Cp*Ap_C*x,
  -Cp + Cp_0*Cp_0*x + Cp*Cp_0*x,
  -Qp + Am*x^2 + Tm*x^2 + Cm*x^2,
  -Sm + Am + Tm + Cm,
  -Cm_0 + Am + Tm,
  -Am + Tm*Am_T*x + Cm*Am_C*x,
  -Am_T + Tm + Tm*Am_T*x + Am_C,
  -Am_C + Cm + Cm*Am_C*x,
  -Cm + Cm_0*Cm_0*x + Cm_0*Cp_0*x + Cp_0*Cm_0*x + Cm_0*Cm*x + Cm_0*Cp*x + Cp_0*Cm*x,
  -Tm + x + x + x
];

nterms := [ Tm, Cm, Am_C, Am_T, Am, Cm_0, Sm, Qp, Cp, Ap_C, Ap, Cp_0, Sp, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/sf/rpn_snf_sf_4ary.mpl <==
writeto("rpn_snf_sf_4ary.txt");
eqs := [
  -S + Sp + Sm + x + x,
  -Sp + Qp + Ap + Cp,
  -Cp_0 + Qp + Ap,
  -Ap + Tm*Ap_C*x + Cm*Ap_C*x + Am*Ap_C*x + Cp*Ap_C*x,
  -Ap_C + Cp + Cp*Ap_C*x,
  -Cp + Cp_0*Cp_0*x + Cp*Cp_0*x,
  -Qp + Am*x^2 + Tm*x^2 + Cm*x^2,
  -Sm + Am + Tm + Cm,
  -Cm_0 + Am + Tm,
  -Am + Tm*Am_T*x + Cm*Am_C*x,
  -Am_T + Tm + Tm*Am_T*x + Am_C,
  -Am_C + Cm + Cm*Am_C*x,
  -Cm + Cm_0*Cm_0*x + Cm_0*Cp_0*x + Cp_0*Cm_0*x + Cm_0*Cm*x + Cm_0*Cp*x + Cp_0*Cm*x,
  -Tm + x + x + x + x
];

nterms := [ Tm, Cm, Am_C, Am_T, Am, Cm_0, Sm, Qp, Cp, Ap_C, Ap, Cp_0, Sp, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/sf/rpn_snf_sf_5ary.mpl <==
writeto("rpn_snf_sf_5ary.txt");
eqs := [
  -S + Sp + Sm + x + x,
  -Sp + Qp + Ap + Cp,
  -Cp_0 + Qp + Ap,
  -Ap + Tm*Ap_C*x + Cm*Ap_C*x + Am*Ap_C*x + Cp*Ap_C*x,
  -Ap_C + Cp + Cp*Ap_C*x,
  -Cp + Cp_0*Cp_0*x + Cp*Cp_0*x,
  -Qp + Am*x^2 + Tm*x^2 + Cm*x^2,
  -Sm + Am + Tm + Cm,
  -Cm_0 + Am + Tm,
  -Am + Tm*Am_T*x + Cm*Am_C*x,
  -Am_T + Tm + Tm*Am_T*x + Am_C,
  -Am_C + Cm + Cm*Am_C*x,
  -Cm + Cm_0*Cm_0*x + Cm_0*Cp_0*x + Cp_0*Cm_0*x + Cm_0*Cm*x + Cm_0*Cp*x + Cp_0*Cm*x,
  -Tm + x + x + x + x + x
];

nterms := [ Tm, Cm, Am_C, Am_T, Am, Cm_0, Sm, Qp, Cp, Ap_C, Ap, Cp_0, Sp, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;


==> anc/final-scripts/upper/sf/rpn_snf_sf_6ary.mpl <==
writeto("rpn_snf_sf_6ary.txt");
eqs := [
  -S + Sp + Sm + x + x,
  -Sp + Qp + Ap + Cp,
  -Cp_0 + Qp + Ap,
  -Ap + Tm*Ap_C*x + Cm*Ap_C*x + Am*Ap_C*x + Cp*Ap_C*x,
  -Ap_C + Cp + Cp*Ap_C*x,
  -Cp + Cp_0*Cp_0*x + Cp*Cp_0*x,
  -Qp + Am*x^2 + Tm*x^2 + Cm*x^2,
  -Sm + Am + Tm + Cm,
  -Cm_0 + Am + Tm,
  -Am + Tm*Am_T*x + Cm*Am_C*x,
  -Am_T + Tm + Tm*Am_T*x + Am_C,
  -Am_C + Cm + Cm*Am_C*x,
  -Cm + Cm_0*Cm_0*x + Cm_0*Cp_0*x + Cp_0*Cm_0*x + Cm_0*Cm*x + Cm_0*Cp*x + Cp_0*Cm*x,
  -Tm + x + x + x + x + x + x
];

nterms := [ Tm, Cm, Am_C, Am_T, Am, Cm_0, Sm, Qp, Cp, Ap_C, Ap, Cp_0, Sp, S ];

basis := Groebner[Basis](eqs, lexdeg(nterms[1..-2], [S]));

realroots := fsolve(discrim(basis[1], S) = 0, x);

posroots := select(type, [realroots], positive);

1/min(seq(posroots[i], i=1..nops(posroots)));
quit;

